Triangle decompositions of PG(n-1,2)

We define a triangle design as a partition of the set of lines of a projective space into triangles, where a triangle consists of three pairwise intersecting lines with no common point. A triangle design is balanced if all points are involved in the same number of triangles. We construct balanced triangle designs in PG$(n-1,2)$ for all admissible $n$ (congruent to $1$ modulo $6$) and an infinite class of balanced block-divisible triangle designs. We also prove that the existence of a triangle design in PG$(n-1,2)$ invariant under the action of the Singer cycle group is equivalent to the existence of a partition of $Z_{2^n-1}\backslash\{0\}$ into special $18$-subsets and find such partitions for $n=7$, $13$, $19$. Keywords: Subspace design, graph decomposition, triangle design, Heffter's difference problem.

==> anc/GD2_6,2_.sage <==
# SAGE program to find a GD(6,2)_2 triangle design

# R.<x> = PolynomialRing(GF(2),'x')
# P = x^6+x^4+x^3+x+1
# n = int(P.degree())
# N = int(2^n-1)
# F.<z> = R.quo(P*R)
# assert F.is_field(),'The quotient ring should be a field'
# assert F.order() == N+1
# assert P(z)==0, "z should be a root of P"

n = 6
N = 2^n-1
F.<z> = GF(2^n)
#z = F.primitive_element()
print("GF(64) = GF(2)[z] / <",F.polynomial(),">")
LOG = { z^i:i for i in range(N) }
ZECH = [int(0)]+[ LOG[z^i+1] for i in range(1,N) ]
z = F.primitive_element()
# non-spread lines
lines = tuple({ frozenset([z^i,z^j,z^i+z^j]) for i in range(63) for j in range(i) if (i-j)%21 })
points = tuple(z^i for i in range(63))
ll=len(lines)
print(ll,"lines to cover")
# triangle representatives under the action of $C_{21}$
tri = [ (i,j,k) for i in (0,1,2) for j in range(i,63) for k in range(j,63) if (j-i)%21 if (k-i)%21 if (k-j)%21 if z^i+z^j+z^k]
print(len(tri),"orbits of triangles under the action of $C_{21}$ ( x -> x*z^3)")
M=[]; tri0=[]
for i,j,k in tri:
    m = [0]*ll+[0]*63
    for l in range(0,63,3):
        m[lines.index(frozenset([z^(i+l),z^(j+l),z^(i+l)+z^(j+l)]))]+=1
        m[lines.index(frozenset([z^(k+l),z^(j+l),z^(k+l)+z^(j+l)]))]+=1
        m[lines.index(frozenset([z^(i+l),z^(k+l),z^(i+l)+z^(k+l)]))]+=1
        # the charge of the corners is increased by 1
        m[ll+points.index(z^(i+l))]+=1
        m[ll+points.index(z^(j+l))]+=1
        m[ll+points.index(z^(k+l))]+=1
        # the charge of the non-corners is decreased by 1
        m[ll+points.index(z^(i+l)+z^(j+l))]-=1
        m[ll+points.index(z^(i+l)+z^(k+l))]-=1
        m[ll+points.index(z^(j+l)+z^(k+l))]-=1
    if max(m[:ll])==1:
        if m not in M: # no need to cosider repeatedly triangles whose orbits cover the same set of lines and charge the points similarly
            M.append(m)
            tri0.append((i,j,k))
rr=len(M); print(rr,"subsets in the exact-covering provlem (candidates - triangle orbits)")
M=matrix(M)

cl = M.columns()[:ll]
for c in cl: c.set_immutable()
cl = sorted(set(cl))
print(len(cl),"points to cover in the exact covering problem (orbits of lines)")
MM = matrix(cl).transpose()

p = MixedIntegerLinearProgram(maximization=False, solver="GLPK")
w = p.new_variable(binary=True, nonnegative=True)
for j in range(len(cl)):
    p.add_constraint(sum(MM[i,j]*w[i] for i in range(rr) if MM[i,j]) == 1)
for j in range(3):
    p.add_constraint(sum(M[i][ll+j]*w[i] for i in range(rr) if M[i][ll+j]) == 0)
p.set_objective(1)
print("Ready to solve")
p.solve()

# representatives of orbits of triangles (in the form of triples (a,b,c) where {<z^a,z^b>,<z^b,z^c>,<z^c,z^a>} is a triangle):
triples = [tri0[i] for i in range(rr) if p.get_values(w[i])]
print(triples)
# all triangles of the triangle design (in the same form), i.e. the union of orbits of size 21:
Triples = [ ((a+i)%N,(b+i)%N,(c+i)%N) for a,b,c in triples for i in range(0,N,3) ]
# all lines covered by the triangles (in the sorted logarithmic form):
Tlines = sorted( tuple(sorted([x,y,LOG[z^x+z^y]])) for a,b,c in Triples for x,y in ((a,b),(a,c),(b,c)) )

# all lines of PG(6-1,2):
lines = { tuple(sorted([i,j,LOG[z^i+z^j]]) ) for i in range(N) for j in range(i) }
# all non-Desarguesian-spread lines of PG(6-1,2):
lines0 = lines - { (i,i+N//3,i+2*N//3) for i in range(N//3) }

print("We have a group divisible triangle design:",Tlines == sorted(lines0))
corners = sorted(sum(Triples,()))
print("Multiplicities of vertices as corners of design triangles:",set(corners.count(x) for x in range(N)))
print("If we have only one multiplicity above, then the design is balanced!")


==> anc/check.sage <==
# The SAGE script below checks the data files
# triangle12_6.txt, triangle07.txt, triangle13.txt, and triangle19.txt,
# a dataset attachments to the paper
# [M.Shi, X.Li, D.S.Krotov, Triangle decompositions of PG(n-1,2), Discrete Mathematics, 2025+].
# The data from the first 3 files is included in the lists below;
# the last file 'triangle19.txt' is read from the disk.
# The script can be run at https://sagecell.sagemath.org/ online SAGE calculator,
# except checking the last file (comment the last 3 lines with "test(T19,[19,5,2,1,0])").

T07 = [(1,9)]
T13 = [(3,3543),(5,1826),(11,1205),(15,1956),(21,2065),(23,3609),(27,883),(29,258), \
 (35,1574),(37,158),(39,4008),(43,1384),(59,1463),(67,1877),(71,198),(77,725), \
 (81,2643),(83,1051),(93,2760),(107,3858),(113,3042),(115,2882),(121,3629), \
 (135,1502),(139,963),(143,1479),(149,586),(151,2486),(167,1469),(171,483), \
 (181,1489),(211,2265),(223,3211),(241,882),(273,2984)]
T12_6 = [(3,2234),(7,2320),(15,2753),(20,2490),(31,3774),(33,3909),(34,2053), \
 (35,3558),(36,2603),(38,3837),(41,3298),(42,2348),(43,3392),(44,3924),(49,3951), \
 (51,3232),(56,3539),(57,2317),(58,2158),(68,3041),(69,3371),(75,2701),(78,2388), \
 (80,3751),(84,2912),(85,3845),(89,2248),(94,3320),(98,2811),(101,3261),(103,3764), \
 (113,3014),(114,3284),(117,2937),(119,3167),(120,2336),(123,2113),(124,2686), \
 (134,3070),(136,2217),(137,2392),(141,2892),(142,3426),(143,3149),(146,2094), \
 (147,2524),(148,3662),(151,3051),(155,3658),(157,3022),(161,3056),(162,2602), \
 (167,2256),(168,2837),(173,2972),(174,2680),(176,2207),(177,2407),(179,2389), \
 (184,2551),(188,3577),(189,3589),(190,2637),(197,2302),(209,3113),(210,2281), \
 (211,2082),(212,2896),(216,2779),(217,2212),(225,2806),(226,2646),(230,2865), \
 (232,3247),(233,2638),(234,2463),(237,3476),(240,2144),(243,3308),(247,2109), \
 (249,2441),(255,3368),(259,2157),(261,3038),(265,2797),(266,3383),(267,2578), \
 (268,3253),(273,2883),(280,2875),(281,2100),(287,3168),(293,2635),(295,3415), \
 (301,3487),(303,2934),(306,2668),(312,3464),(316,2343),(335,2235),(336,2982), \
 (337,2455),(340,1959),(347,3008),(351,3302),(357,3151),(360,3256),(365,2494), \
 (366,2284),(367,2477),(368,2571),(370,2846),(371,3040),(379,3195),(380,3226), \
 (384,2698),(386,2745),(389,3012),(391,2010),(395,3119),(403,2769),(405,2081), \
 (407,2546),(410,2521),(416,2294),(418,2332),(419,2211),(425,2841),(428,2126), \
 (448,2856),(454,2457),(457,2473),(461,1900),(478,2593),(480,2839),(486,3083), \
 (487,2615),(488,2516),(493,2557),(494,2641),(495,2893),(496,2728),(501,2043), \
 (503,2886),(511,2702),(517,2359),(519,2932),(523,1942),(529,2660),(541,2057), \
 (552,2798),(559,2077),(566,2358),(570,2062),(586,2717),(588,2347),(591,2555), \
 (606,2201),(611,2670),(626,1835),(630,2703),(632,1798),(639,1922),(643,2005), \
 (645,1941),(646,2276),(647,1909),(651,2515),(654,2604),(659,2049),(661,2306), \
 (664,2618),(671,1788),(675,1852),(679,2443),(682,2378),(686,2591),(690,2112), \
 (692,2279),(698,2280),(709,2642),(711,1823),(716,2553),(728,1984),(730,1890), \
 (736,1702),(737,2331),(743,2091),(754,1931),(766,2141),(788,2030),(790,1841), \
 (794,2069),(795,2025),(802,2352),(804,2146),(807,2433),(824,2386),(833,1719), \
 (844,1929),(846,1660),(854,1906),(860,1952),(883,2133),(902,1934),(907,1704), \
 (926,1684),(937,1912),(942,1680),(983,1782),(990,1616),(991,1751),(1004,1914), \
 (1016,1746),(1048,1670),(1049,1812),(1061,1565),(1139,1713),(1191,1597), \
 (1194,1479),(1197,1522),(1231,1570),(1257,1468),(1278,1521)]

def test(filename,poly):
    r"""
The script checks some special partitions of Z_N \ M*Z_N, N = 2^n-1,
which correspond to symmetric triangle decompositions of PG(n-1,2).
  1. Construct the field
GF(2)[x] / <P(x)>
where P is the polynomial equal to the sum of monomials with degrees in "poly"
This fiels is isomorphic to GF(2^n), where n = max(poly).
  2. Read the set T of pairs (a,b) from the file with the name "filename".
For each y from (a,b,a+b), (a,b) form T, we construct the 6-tuple
[y,-y,z(y),-z(y),z(-y),-z(-y)], where z is Zech's logarithm,
and check that all these 6-tuples form an exact cover (disjoint partition) of
Z_N \ M*Z_N for some M, where N = 2^n-1.
If necessary (this is determined automatically), also all automorphisms of GF(2^n) are involved,
i.e., each pair (a,b) is included together with all (a*2^i, b*2^i), i=0,1,...,n-1
(it is implied that all of them are different, i.e., a, b, and a+b belong to a longest 2-cyclotomic class).
If some 6-tuples intersect or the union of all 6-tuples is not a partition of type as above, then the script generates an exception.
---
If we get a partition of Z_N \ M*Z_N for M=0, then we can make a decomposition of the line set on PG(n-1,2) into triangles,
invariant under the action of the Singer cycle group (see M.Shi, X.Li, D.S.Krotov, Triangle decompositions of PG(n-1,2), Discrete Mathematics, 2025+).
If we get a partition of Z_N \ M*Z_N for M=N/(2^m-1), m|n, then we have a block divisible triangle design.
"""
    if type(filename)==type([]): T = filename
    else:
        with open(filename) as I: # read the input file; if it does not exist, generate an exception immediately
            T = [(int(S.split()[0]),int(S.split()[1])) for S in I]
    R.<x> = PolynomialRing(GF(2),'x')
    P = sum(x^i for i in poly)
    n = int(P.degree())
    N = int(2^n-1)
    F.<z> = R.quo(P*R)
    assert F.is_field(),'The quotient ring should be a field'
    assert F.order() == N+1
    assert P(z)==0, "z should be a root of P"
    LOG = { z^i:i for i in range(N) }
    ZECH = [int(0)]+[ LOG[z^i+1] for i in range(1,N) ]
    LOG = F = None # no need anymore
    Z = [False] * N
    Z[0] = True
    if len(T)*3*6*2 < N: Auts = n # use the field automorphisms to construct a partition
    else: Auts = 1 # do not use the field automorphisms
    for a,b in T:
        for i in range(Auts):
            for y in (a,b,(-a-b)%N):
                for Y in ( y,(-y)%N,ZECH[y],ZECH[(-y)%N],(-ZECH[y])%N,ZECH[(-ZECH[y])%N] ):
                    assert not Z[Y], "Covering should not be intersecting"
                    Z[Y] = True
            a = (2*a)%N; b = (2*b)%N
    if set(Z)=={True}:
        print("We have a partition of Z_"+str(N)+"\\{0} into special 18-subsets")
    else:
        M = Z.index(False)
        for i in range(0,N,M):
            Z[i] = True
        assert set(Z)=={True}, "No partition :("
        print("We have a partition of Z_"+str(N)+"\\<"+str(M)+"> into special 18-subsets")

# T12_6 = "triangle12_6.txt" # uncomment to read the external file
test(T12_6,[12,7,6,5,3,1,0])

# T07 = "triangle07.txt" # uncomment to read the external file
test(T07,[7,1,0])

# T13 = "triangle13.txt" # uncomment to read the external file
test(T13,[13,4,3,1,0])

print("The next check can take 15 minutes or more and up to 1Gb RAM memory to run")
T19 = "triangle19.txt"
test(T19,[19,5,2,1,0])


==> anc/readme.txt <==
Please cite this dataset as follows:
X. Li, D. Krotov (2025), “Symmetric triangle designs and group divisible triangle designs in PG(n-1,2)”, Mendeley Data, https://doi.org/10.17632/rskwsgp5y4.1

This dataset is an attachment to the paper [M.Shi, X.Li, D.S.Krotov, Triangle decompositions of PG(n-1,2), Discrete Mathematics, 2026, 349:1 (2026), 114664, 13 pp.].

Let GF(2^{19}) = GF(2)[x] / <x^{19}+x^5+x^2+x+1>; let z be a primitive root.
The file triangle19.txt contains a list of 1533 pairs (i,j). Each pair represents a triangle { <1,z^i>, <1,z^{-j}>, <z^i,z^{-j}> }. The orbits of the given representatives under the action of the semidirect product of the multiplicative group of GF(2^{19}) and Aut(GF(2^{19})) form a triangle design, i.e., a partition of the set of lines of PG(19-1,2) into triangles (triples of mutually intersecting lines without a common point). 

The descriptions for triangle13.txt and triangle07.txt are similar, where GF(2^{13}) = GF(2)[x] / <x^{13}+x^4+x^3+x+1> and GF(2^7)=GF(2)[x]/<x^7+x+1>.

The file triangle12_6.txt contains a list of 224 pairs (i,j). Each pair represents a triangle { <1,z^i>, <1,z^{-j}>, <z^i,z^{-j}> }. The orbits of the given representatives under the action of the multiplicative group of GF(2^{12}) form a group divisible triangle design, i.e., a partition of the set of lines of PG(12-1,2) that do not lie in projective 5-subspaces from the Desarguesian spread into triangles (triples of mutually intersecting lines without a common point). Here, GF(2^{12}) = GF(2)[x] / <x^{12}+x^7+x^6+x^5+x3+x+1>.

The file check.sage contains a SAGE script that checks the files triangle07.txt, triangle12_6.txt, triangle13.txt, and triangle19.txt. With this script, the first three of them can be checked using the online interface at https://sagecell.sagemath.org/ .

The file GD2(6,2).sage contains a SAGE script that construct and checks a triangle group divisible design in PG(6-1,2) with Desarguesian-spread lines as groups. The design is symmetric with respect to 3*Sc (of order 21), where Sc in the Singer cycle group.


==> anc/triangle07.txt <==
1 9

==> anc/triangle12_6.txt <==
3 2234
7 2320
15 2753
20 2490
31 3774
33 3909
34 2053
35 3558
36 2603
38 3837
41 3298
42 2348
43 3392
44 3924
49 3951
51 3232
56 3539
57 2317
58 2158
68 3041
69 3371
75 2701
78 2388
80 3751
84 2912
85 3845
89 2248
94 3320
98 2811
101 3261
103 3764
113 3014
114 3284
117 2937
119 3167
120 2336
123 2113
124 2686
134 3070
136 2217
137 2392
141 2892
142 3426
143 3149
146 2094
147 2524
148 3662
151 3051
155 3658
157 3022
161 3056
162 2602
167 2256
168 2837
173 2972
174 2680
176 2207
177 2407
179 2389
184 2551
188 3577
189 3589
190 2637
197 2302
209 3113
210 2281
211 2082
212 2896
216 2779
217 2212
225 2806
226 2646
230 2865
232 3247
233 2638
234 2463
237 3476
240 2144
243 3308
247 2109
249 2441
255 3368
259 2157
261 3038
265 2797
266 3383
267 2578
268 3253
273 2883
280 2875
281 2100
287 3168
293 2635
295 3415
301 3487
303 2934
306 2668
312 3464
316 2343
335 2235
336 2982
337 2455
340 1959
347 3008
351 3302
357 3151
360 3256
365 2494
366 2284
367 2477
368 2571
370 2846
371 3040
379 3195
380 3226
384 2698
386 2745
389 3012
391 2010
395 3119
403 2769
405 2081
407 2546
410 2521
416 2294
418 2332
419 2211
425 2841
428 2126
448 2856
454 2457
457 2473
461 1900
478 2593
480 2839
486 3083
487 2615
488 2516
493 2557
494 2641
495 2893
496 2728
501 2043
503 2886
511 2702
517 2359
519 2932
523 1942
529 2660
541 2057
552 2798
559 2077
566 2358
570 2062
586 2717
588 2347
591 2555
606 2201
611 2670
626 1835
630 2703
632 1798
639 1922
643 2005
645 1941
646 2276
647 1909
651 2515
654 2604
659 2049
661 2306
664 2618
671 1788
675 1852
679 2443
682 2378
686 2591
690 2112
692 2279
698 2280
709 2642
711 1823
716 2553
728 1984
730 1890
736 1702
737 2331
743 2091
754 1931
766 2141
788 2030
790 1841
794 2069
795 2025
802 2352
804 2146
807 2433
824 2386
833 1719
844 1929
846 1660
854 1906
860 1952
883 2133
902 1934
907 1704
926 1684
937 1912
942 1680
983 1782
990 1616
991 1751
1004 1914
1016 1746
1048 1670
1049 1812
1061 1565
1139 1713
1191 1597
1194 1479
1197 1522
1231 1570
1257 1468
1278 1521


==> anc/triangle13.txt <==
3 3543
5 1826
11 1205
15 1956
21 2065
23 3609
27 883
29 258
35 1574
37 158
39 4008
43 1384
59 1463
67 1877
71 198
77 725
81 2643
83 1051
93 2760
107 3858
113 3042
115 2882
121 3629
135 1502
139 963
143 1479
149 586
151 2486
167 1469
171 483
181 1489
211 2265
223 3211
241 882
273 2984

==> anc/triangle19.txt <==
1 230293
3 35918
5 192549
17 82436
29 180559
31 208728
41 108977
43 16933
47 17352
51 131198
53 259906
61 54449
63 7734
69 5613
73 178315
75 12513
93 84190
105 254162
107 131871
111 46025
119 190778
123 221447
125 215675
127 211392
133 197883
137 82206
141 246067
155 117292
159 131808
163 220710
167 49146
191 154721
201 70505
203 176070
205 106309
207 182431
239 167441
241 3365
243 236260
291 86856
297 70602
299 42502
307 142368
313 41645
317 229270
333 111697
335 257008
341 43958
345 159828
347 141281
355 243244
357 214962
363 252493
365 2260
375 104381
381 60844
383 117316
391 249029
401 160761
411 246765
421 33405
429 104075
433 252069
449 171653
455 13164
469 222035
473 41661
475 103081
485 216467
487 49444
491 51429
495 51359
503 21061
507 3764
515 138002
531 24528
533 28898
535 204785
537 151529
543 69853
545 260279
547 116342
549 15377
553 72748
573 183492
575 71530
577 145822
585 2445
587 83716
589 255448
591 217047
599 170169
613 120585
623 186227
637 149104
641 28678
645 44234
663 246422
665 228760
669 175569
673 100243
691 51726
699 154872
733 246739
743 146330
749 23075
751 109086
755 19075
761 219902
765 54979
767 188632
769 251520
773 168440
787 48677
793 132491
797 87370
801 254218
803 116052
823 123788
827 38919
835 150769
853 176411
855 225345
861 237717
863 168798
865 111653
869 204838
873 150845
883 127623
885 107789
895 156240
899 196983
901 59500
903 42428
915 46805
919 241771
923 52107
929 80443
939 196268
947 242455
949 204077
957 19915
965 201070
973 242656
985 126535
987 39448
999 202830
1011 119657
1013 249797
1015 25542
1029 237840
1031 47997
1033 59117
1035 180592
1043 103986
1051 17330
1057 190096
1059 49079
1063 100692
1067 33391
1073 125402
1083 59849
1085 251307
1089 2274
1097 77087
1111 162395
1115 21720
1117 191784
1129 84014
1131 13066
1133 99751
1139 61458
1149 38158
1153 239498
1159 219708
1163 61750
1175 5499
1177 225813
1179 136011
1183 174357
1189 49637
1195 256345
1205 90747
1207 253722
1215 131445
1217 221521
1225 128060
1237 171609
1239 220590
1247 67448
1253 155283
1269 228217
1273 118871
1277 177144
1283 79887
1287 254992
1295 23323
1297 135242
1309 251432
1311 175871
1317 16434
1325 51447
1333 93703
1339 183605
1341 40747
1347 92529
1353 107083
1357 26039
1359 100661
1365 249617
1367 40370
1371 247690
1375 56950
1395 46998
1399 17246
1401 213813
1405 177939
1419 49755
1431 79365
1435 72692
1445 229875
1449 117188
1457 133793
1469 132487
1473 163021
1475 62368
1477 31414
1479 224111
1499 142823
1505 79057
1511 128988
1513 36101
1517 35994
1531 221148
1539 120636
1545 159350
1555 168578
1557 61186
1561 49785
1565 75943
1571 29271
1587 216423
1597 128200
1605 133386
1609 64743
1615 17715
1619 106596
1621 223344
1641 170466
1649 122038
1653 35770
1667 92259
1683 45095
1691 203948
1707 33463
1709 182515
1711 152313
1717 81126
1719 176494
1727 254795
1729 227874
1753 43715
1763 147963
1771 55390
1773 42917
1777 150523
1787 228340
1805 71547
1809 255866
1817 35255
1819 117243
1833 144059
1841 75704
1849 206736
1853 235769
1855 174051
1859 45012
1869 213649
1879 147837
1881 19737
1885 28694
1887 47404
1895 190843
1903 137514
1909 35032
1915 73578
1929 236853
1931 241195
1935 101176
1941 106929
1947 34467
1955 242230
1957 62120
1961 124059
1993 160325
1995 203253
2001 14708
2021 34919
2025 159273
2033 120370
2057 92966
2059 198475
2063 7118
2083 107074
2097 172589
2101 55050
2103 157521
2111 42047
2135 238754
2137 42824
2139 84760
2141 41018
2143 195702
2145 232955
2147 168325
2151 127832
2155 108874
2159 150878
2171 252551
2183 212142
2187 233913
2197 122833
2205 236933
2215 9179
2237 256625
2241 148129
2249 54713
2261 131801
2263 232178
2273 221963
2275 212598
2279 57054
2285 82214
2287 24381
2301 245677
2327 234425
2331 74842
2337 95468
2341 40809
2361 181594
2365 186207
2371 179982
2373 169083
2381 204756
2383 69916
2387 178572
2389 174241
2391 164334
2401 60700
2407 73425
2409 211733
2411 83557
2423 225307
2425 240021
2431 101020
2441 56110
2443 121234
2449 258332
2465 20909
2469 113368
2473 220748
2481 175655
2487 48466
2495 161576
2505 37640
2529 113592
2537 222710
2541 115077
2547 127874
2551 57741
2567 171612
2577 54622
2579 161444
2599 149628
2615 228053
2619 84625
2645 232542
2653 178058
2665 250578
2667 74207
2673 121305
2677 205961
2683 142198
2701 104470
2713 66831
2735 235071
2771 149114
2793 177651
2795 117768
2797 78493
2801 147221
2813 45722
2821 77400
2829 236413
2835 40575
2837 157733
2849 88775
2857 222109
2861 187109
2865 157992
2883 174516
2887 238138
2889 80041
2893 174536
2901 109827
2911 203814
2919 77530
2927 192757
2929 76464
2953 236914
2955 163549
2961 179992
2963 54630
2967 139632
2973 27561
2977 103024
2979 28202
2981 170946
2991 135650
2997 79128
3013 124052
3025 231622
3053 170135
3055 79937
3079 11615
3083 26745
3087 43196
3091 122200
3093 117785
3099 225641
3101 37706
3115 210521
3121 63051
3125 247203
3129 96510
3135 208522
3149 66633
3151 117710
3157 106891
3163 236997
3165 189619
3171 223992
3173 23934
3175 251663
3181 51703
3185 216347
3203 244116
3217 19717
3221 172333
3223 60427
3227 249277
3229 55852
3233 116927
3235 57234
3243 184906
3251 88959
3253 139067
3259 31322
3287 141645
3299 253711
3309 96343
3319 122117
3321 202709
3335 171891
3341 133071
3349 173401
3353 164501
3357 169207
3361 67507
3391 234059
3429 200293
3431 120031
3433 138042
3441 110111
3463 69385
3475 181711
3481 70796
3493 119941
3515 98854
3517 209825
3519 110415
3521 194863
3523 113346
3525 191384
3565 242399
3573 117877
3575 77227
3579 217461
3595 117606
3607 83046
3613 228327
3615 161839
3619 154321
3627 71778
3645 34549
3651 250135
3659 178669
3665 244834
3671 72604
3679 176994
3687 179743
3693 54039
3705 143589
3711 168402
3713 56532
3725 152793
3733 173509
3739 19123
3741 33068
3761 150067
3781 192036
3787 66706
3791 28014
3793 164370
3801 142879
3823 253158
3831 98039
3837 184180
3849 233026
3853 121612
3857 63381
3859 51991
3865 187923
3885 183068
3887 46026
3889 51844
3893 47570
3911 246173
3921 255030
3939 237362
3949 87028
3959 172922
3969 79302
3973 202920
3975 185200
3983 35687
3989 216801
3993 213997
4001 201602
4005 178693
4007 56963
4029 75688
4031 19850
4035 42094
4051 112553
4053 109629
4063 109071
4129 222894
4139 218535
4155 240942
4161 177504
4177 157993
4193 76444
4205 241169
4207 10922
4221 100536
4235 208393
4241 190653
4243 166314
4249 63948
4253 204043
4259 250306
4261 49880
4263 70536
4267 140870
4275 11063
4281 243972
4295 185367
4299 228251
4307 137591
4313 81643
4315 158040
4317 254033
4319 181785
4323 17705
4331 215269
4341 48207
4359 31830
4361 181470
4377 161722
4387 226674
4389 24223
4393 165841
4417 111885
4431 183425
4439 159116
4455 147205
4463 47432
4489 27092
4493 45589
4513 157422
4525 120340
4535 232537
4557 16886
4565 94538
4589 103275
4593 211358
4597 23153
4619 41191
4621 226160
4625 190424
4637 47607
4661 252181
4689 207327
4695 180381
4697 192673
4699 84142
4703 201878
4707 217557
4709 95737
4713 122132
4719 118573
4733 199159
4745 59356
4747 16178
4755 249982
4759 221582
4767 116520
4773 86773
4775 97813
4777 168552
4797 156298
4807 175949
4815 66267
4835 136236
4845 204164
4847 147145
4849 195179
4851 242063
4857 94053
4861 10277
4873 250634
4877 39573
4881 67655
4883 187233
4889 201137
4893 38826
4923 43666
4925 136905
4927 218979
4947 121891
4949 158441
4953 155740
4957 247141
4959 97229
4961 96496
4973 254060
4975 228721
4983 81446
4995 46679
5005 178463
5011 195232
5015 19298
5021 185390
5029 63721
5041 108842
5045 44428
5049 110716
5057 83863
5063 59027
5069 38877
5073 121380
5087 46357
5105 83419
5147 160456
5151 118250
5161 21517
5181 168329
5209 87389
5211 237000
5213 204001
5227 154405
5229 28574
5233 144006
5239 29758
5243 242723
5251 159173
5253 120273
5257 181191
5267 105256
5279 37082
5285 11625
5287 93969
5305 64098
5307 48552
5311 156839
5331 134544
5333 225558
5357 117713
5367 96063
5369 49893
5371 170933
5383 105800
5385 210071
5387 18249
5389 104903
5393 83723
5399 174584
5405 102714
5417 106797
5433 213299
5441 116941
5443 164570
5447 218600
5453 228188
5467 136205
5471 228914
5475 93370
5489 227476
5497 53166
5509 243990
5517 120742
5519 245340
5521 138187
5523 119644
5527 230775
5539 32179
5545 34748
5551 245519
5569 210789
5571 58108
5579 78690
5581 53650
5583 107210
5587 173138
5605 117022
5643 198872
5655 189972
5671 148044
5693 123600
5695 206685
5707 237164
5723 234708
5729 77111
5733 235323
5735 16055
5741 140769
5745 237873
5749 34925
5753 38829
5765 148747
5769 216377
5781 136814
5783 50679
5785 48858
5791 192396
5793 58321
5805 178800
5811 94439
5817 20701
5831 251068
5835 184466
5841 107722
5843 110319
5845 25397
5859 227381
5861 145206
5871 245373
5877 77470
5881 245234
5891 66710
5895 217201
5903 83163
5915 159806
5917 173495
5919 249266
5927 222003
5933 215751
5945 238107
5961 151779
5971 159026
5973 180492
5977 46226
5991 100949
5993 49522
5997 179940
6007 161832
6039 101528
6041 61723
6045 145648
6047 234672
6061 183006
6075 214153
6083 208055
6093 22102
6109 35284
6115 168567
6119 111452
6177 49970
6187 90686
6191 58228
6205 88341
6213 168996
6231 105432
6233 192834
6241 115942
6243 200183
6251 60906
6255 56806
6261 142742
6263 27261
6269 76375
6307 185742
6313 105967
6319 172471
6323 183607
6329 111191
6333 155046
6339 228918
6341 213394
6349 186010
6391 85411
6393 199227
6407 113780
6419 140454
6429 218396
6431 240587
6449 95891
6461 66684
6463 215377
6471 53827
6479 162387
6481 189031
6495 216442
6501 162742
6503 104945
6507 153938
6509 207199
6511 193870
6531 238222
6557 40042
6569 178439
6579 238648
6597 162924
6603 122505
6609 128491
6615 69015
6617 101733
6635 21057
6637 150945
6639 133060
6641 212586
6645 15550
6663 94774
6673 100258
6681 11937
6713 145585
6723 199726
6737 85108
6747 68035
6749 74426
6761 209164
6765 245294
6767 71194
6777 177118
6799 148153
6803 120052
6839 60900
6863 56098
6873 165945
6891 241957
6893 214733
6895 61783
6897 203558
6903 54109
6927 96968
6931 66406
6937 154209
6945 232920
6963 249914
6969 168806
6993 150437
6995 80743
7011 143960
7017 210783
7025 94632
7035 209843
7043 231527
7065 199443
7069 192824
7075 22681
7077 72999
7093 59706
7119 166153
7133 28351
7185 214494
7187 55077
7199 199101
7203 249107
7227 151674
7235 111962
7251 134798
7253 194296
7261 217310
7283 151048
7307 213658
7309 54794
7327 73242
7331 242263
7337 117308
7407 235198
7445 116402
7469 191607
7479 127121
7489 153692
7495 235880
7527 86855
7529 53647
7541 87650
7543 69908
7545 203862
7561 203532
7563 191030
7571 140684
7575 217287
7581 77979
7595 30913
7635 181012
7693 202310
7703 190640
7705 148408
7707 100674
7711 35366
7719 169654
7737 68284
7751 169819
7781 95208
7789 222671
7811 97161
7813 121153
7841 55228
7843 96979
7859 120103
7865 173659
7869 66846
7879 241874
7881 228271
7891 42951
7895 153293
7899 82511
7921 77404
7929 220836
7947 241555
7957 203356
7967 206268
7979 72118
7985 224355
8009 226225
8021 70755
8039 84835
8043 120733
8047 78211
8051 62524
8061 241075
8333 244842
8387 93862
8397 127678
8401 14581
8413 80081
8433 244976
8469 38750
8471 228024
8489 33850
8495 154548
8503 193357
8533 107349
8537 235082
8553 55092
8557 163293
8561 169555
8565 43042
8569 74284
8571 249118
8573 106793
8579 178935
8599 26485
8607 10827
8609 127805
8619 150510
8627 150042
8633 54108
8647 87405
8649 111294
8663 176313
8673 109546
8679 239763
8721 134451
8723 224422
8729 178641
8733 16657
8739 241036
8753 47467
8757 236641
8773 195033
8801 153925
8815 236609
8823 183567
8865 222640
8875 175145
8889 35257
8891 165930
8893 115317
8899 149983
8905 208454
8913 83059
8921 243788
8929 60938
8967 248478
8975 240453
9045 85694
9059 237015
9081 137007
9111 235841
9139 80484
9149 140773
9163 118862
9167 76950
9177 168081
9197 14381
9237 57799
9243 222280
9245 145354
9249 50980
9263 222903
9265 168210
9289 145167
9291 160118
9307 118152
9311 59277
9333 62201
9339 21719
9341 176665
9363 35465
9373 17373
9387 176014
9411 241780
9427 105929
9451 19494
9455 207899
9491 169911
9493 107735
9499 239142
9513 24929
9525 197872
9533 179496
9541 63038
9571 45919
9583 83718
9589 139497
9607 169739
9609 144802
9611 62302
9629 138558
9637 217285
9673 167841
9683 168068
9701 40010
9711 138712
9741 220779
9749 210706
9759 179792
9761 98969
9775 42646
9783 164766
9801 221896
9803 103624
9819 104130
9825 227049
9827 206518
9833 69546
9845 192047
9859 127189
9877 160275
9893 211121
9911 136019
9927 115298
9933 115999
9939 176476
9949 235332
9979 225899
9989 42934
9993 165083
10015 138156
10017 86458
10027 102710
10043 204370
10053 223532
10071 200110
10073 201274
10125 220688
10149 52429
10155 125758
10179 80670
10309 90999
10321 151894
10329 141843
10335 135358
10341 67874
10343 205767
10363 168643
10365 179132
10375 140750
10387 192774
10403 166947
10409 47905
10429 139502
10437 102730
10457 23125
10459 124510
10463 231913
10517 168072
10523 184687
10531 134279
10535 112908
10543 81031
10551 42607
10571 138994
10599 135375
10629 70612
10635 210072
10637 35214
10653 178926
10667 27910
10713 181189
10733 41879
10769 181605
10773 26405
10779 220793
10785 194916
10855 123857
10873 43940
10877 109028
10889 106766
10911 89357
10915 201377
10921 207138
10927 231710
10953 199442
10955 77403
10971 81121
10999 177607
11065 206707
11069 168691
11075 78807
11087 174671
11159 198523
11173 159059
11189 72398
11197 230131
11215 216175
11229 226906
11303 105557
11325 142680
11339 37281
11343 141188
11351 112357
11353 89903
11355 125583
11359 75100
11361 109227
11369 167081
11385 85562
11395 208590
11399 192740
11401 209445
11433 81353
11443 85241
11477 154673
11485 159854
11493 76772
11535 215881
11549 182026
11551 61763
11571 178351
11589 206161
11607 61159
11619 156774
11633 71467
11637 138455
11669 175944
11677 145210
11717 226392
11721 126216
11747 108259
11759 220093
11799 126834
11801 141098
11821 124101
11859 235217
11861 74452
11869 73318
11885 93897
11887 90867
11895 28531
11917 218243
11931 58942
11943 96429
11953 85396
11959 147000
11977 160995
11985 146397
11987 177783
11989 46807
12003 236705
12039 231573
12041 34570
12071 205580
12099 56678
12107 115343
12115 240737
12135 43371
12137 209251
12389 142686
12423 111119
12425 63013
12441 214664
12489 224659
12501 149982
12525 194917
12527 45623
12533 83490
12535 217667
12553 220494
12581 218501
12585 155004
12651 63934
12679 18363
12693 21261
12711 109708
12769 215245
12841 236615
12847 33863
12867 96884
12875 162788
12885 177820
12905 187453
12935 136813
12973 235981
12981 219669
12985 89122
12995 46227
13023 205930
13045 59498
13049 143202
13065 217994
13101 48173
13131 88855
13139 211352
13141 192930
13191 161418
13195 99865
13199 177530
13201 22949
13215 104974
13235 113545
13245 56759
13341 96492
13355 204101
13363 106873
13369 175417
13379 161251
13393 89369
13409 171594
13451 61865
13467 78319
13477 142498
13479 57994
13501 188055
13509 21681
13523 211150
13529 146703
13545 181082
13621 220253
13625 80149
13703 184773
13705 22933
13735 88508
13767 36063
13775 92367
13791 189047
13799 90810
13803 86839
13839 203050
13859 75835
13881 166963
13921 222057
13977 201868
14005 171557
14011 107228
14023 206220
14057 56245
14061 46127
14121 235338
14137 179315
14159 121190
14167 42862
14179 150869
14183 86926
14221 134633
14427 123318
14483 75356
14497 209110
14501 144327
14505 238668
14511 59949
14579 172731
14607 184730
14615 135635
14635 96906
14685 143181
14703 58746
14741 186746
14749 111339
14811 193929
14957 232547
15001 209963
15011 219558
15057 119869
15067 60273
15085 236278
15089 200937
15149 125466
15159 135546
15207 136104
15227 170526
15265 54609
15285 142769
15419 77167
15435 187563
15493 108618
15505 204126
15507 140561
15511 109703
15547 95343
15629 61207
15637 79417
15683 211187
15775 212026
15791 215144
15821 216493
15831 232282
15837 175179
15847 165330
15853 54366
15855 61619
16921 158414
16995 34439
17001 53010
17011 43698
17081 85548
17091 172994
17117 148393
17125 161187
17133 54103
17173 154572
17195 186179
17241 94678
17253 34233
17289 91563
17357 158329
17365 103369
17463 148527
17509 233796
17519 220484
17529 24213
17545 174478
17575 171586
17577 172331
17629 226349
17651 170226
17675 53403
17711 50326
17725 76918
17743 84453
17747 138353
17755 70595
17767 187847
17775 203099
17861 206726
17863 27379
17871 121109
17965 60997
17999 126157
18035 170866
18061 34605
18067 203572
18109 226549
18161 138865
18323 43407
18339 87471
18341 150716
18663 59307
18699 156840
18801 143543
18811 54486
18821 167462
18841 91995
18843 191724
18905 121276
18995 49879
19047 54059
19141 82834
19181 223691
19249 222071
19293 200325
19313 138279
19371 40503
19495 57939
19569 83426
19579 152851
19613 117335
19663 204458
19691 202893
19695 226711
19701 152772
19727 186455
19729 199885
19759 187319
19791 227417
20035 84074
20049 150405
20101 154934
20113 216268
20115 199751
20179 173507
20277 162405
20281 75242
20291 121638
20645 153767
20709 193767
20725 85102
20797 141415
20803 200919
20829 227118
20839 168743
20875 204233
20911 82822
20935 140517
20963 88921
21059 150105
21107 86644
21133 192721
21181 72406
21209 117092
21273 155025
21291 82793
21303 185108
21319 201121
21435 226675
21447 78615
21449 91569
21547 183995
21555 201972
21687 89182
21713 56594
21735 37779
21745 219352
21813 178004
21815 159132
21819 30479
21861 204382
21915 181814
21957 72585
22041 153762
22059 201923
22063 219964
22097 193238
22155 216779
22161 185031
22171 222481
22307 117545
22347 184718
22361 177393
22649 80030
22745 77150
22821 208045
22859 50502
22919 96806
23121 121801
23161 45289
23271 209826
23321 100254
23339 217693
23379 203624
23613 71005
23671 225898
23729 141852
23789 159398
23825 210250
23875 93801
23883 165740
23887 162077
23917 210653
23977 26769
24093 30505
24995 162249
25005 150342
25049 75181
25201 143924
25315 150066
25883 152110
26147 83258
26187 60783
26281 142478
26933 191924
27193 187185
27227 84810
27317 51765
27369 52781
27769 52841
27799 161204
27803 142780
27829 215413
27939 206225
28017 216134
28323 87734
28389 203849
29143 154054
29525 202597
29549 83742
30011 204121
30243 170835
35019 76442
35045 207013
35495 72875
36179 206106
39267 55627
40053 142903
40231 174243
41893 112813
42439 177606
43443 173202
46693 46821

